Quantum and private capacities of low-noise channels

We determine both the quantum and the private capacities of low-noise quantum channels to leading orders in the channel's distance to the perfect channel. It has been an open problem for more than 20 years to determine the capacities of some of these low-noise channels such as the depolarizing channel. We also show that both capacities are equal to the single-letter coherent information of the channel, again to leading orders. We thus find that, in the low noise regime, super-additivity and degenerate codes have negligible benefit for the quantum capacity, and shielding does not improve the private capacity beyond the quantum capacity, in stark contrast to the situation when noisier channels are considered.

==> anc/XZ-deg-bound.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     84277,       2340]
NotebookOptionsPosition[     82277,       2272]
NotebookOutlinePosition[     82631,       2288]
CellTagsIndexPosition[     82588,       2285]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "All", " ", "equation", " ", "and", " ", "theorem", " ", "numbers", " ", 
   "refer", " ", "to", " ", 
   RowBox[{"arXiv", ":", "1705.04335"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.714835174173626*^9, 3.7148352169198914`*^9}, {
  3.714835287647278*^9, 3.714835295699032*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Elementary", " ", "matrices"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.714835118569003*^9, 3.7148351234841337`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"e00", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";", 
  RowBox[{"e11", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";", 
  RowBox[{"e01", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";", 
  RowBox[{"e10", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Pauli", " ", "matrices"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.714835109366363*^9, 3.7148351144681664`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";", " ", 
  RowBox[{"Y", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "I"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"I", ",", "0"}], "}"}]}], "}"}]}], ";", 
  RowBox[{"Z", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.714832917516123*^9, 3.7148329545155277`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Define", " ", "the", " ", "probabilities", " ", "p_i", " ", "in", " ", 
   RowBox[{"eq", ".", 
    RowBox[{"(", "17", ")"}]}], " ", "for", " ", "the", " ", "XZ", " ", 
   "channel"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.714839700671338*^9, 3.714839754289879*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"p0", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "p"}], ")"}], "^", "2"}]}], ";", 
  RowBox[{"p1", "=", 
   RowBox[{"p", "-", 
    RowBox[{"p", "^", "2"}]}]}], ";", 
  RowBox[{"p2", "=", 
   RowBox[{"p", "^", "2"}]}], ";", 
  RowBox[{"p3", "=", 
   RowBox[{"p", "-", 
    RowBox[{"p", "^", "2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7137235900773783`*^9, 3.7137236017717667`*^9}, {
  3.713729959199559*^9, 3.713729964790852*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Define", " ", "the", " ", "s", " ", "parameter", " ", "according", " ", 
   "to", " ", 
   RowBox[{"Thm", ".", " ", "19"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7148397572333403`*^9, 3.714839760921423*^9}, {
  3.7148398080324917`*^9, 3.714839816276124*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s", ":=", 
   RowBox[{"p", "+", 
    RowBox[{"4", "*", 
     RowBox[{"p", "^", "2"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.713723688192315*^9, 3.713723693980145*^9}, {
   3.713729952253867*^9, 3.7137299729100847`*^9}, 3.7137302692637253`*^9, {
   3.71483606025494*^9, 3.714836061476989*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Define", " ", "the", " ", "probabilities", " ", "q_i"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.7148398206712093`*^9, 3.714839836848094*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"q0", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "s"}], ")"}], "^", "2"}]}], ";", " ", 
  RowBox[{"q1", "=", 
   RowBox[{"s", "-", 
    RowBox[{"s", "^", "2"}]}]}], ";", 
  RowBox[{"q2", "=", 
   RowBox[{"s", "^", "2"}]}], ";", 
  RowBox[{"q3", "=", "q1"}], ";"}]], "Input",
 CellChangeTimes->{{3.713723696691024*^9, 3.7137237213086653`*^9}, {
  3.714836066280181*^9, 3.714836077430835*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Define", " ", "the", " ", "coefficients", " ", "t_i", " ", "and", " ", 
   "u_i", " ", "appearing", " ", "in", " ", 
   RowBox[{"eq", ".", 
    RowBox[{"(", "20", ")"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7148398400956907`*^9, 3.7148398663228207`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"p0", "*", "p1"}], "]"}], "-", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"q0", "*", "q1"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"p0", "+", "p1", "-", "p2", "-", "p3"}], ")"}]}]}]}], ";", 
  RowBox[{"t2", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"p0", "*", "p2"}], "]"}], "-", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"q0", "*", "q2"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"p0", "-", "p1", "+", "p2", "-", "p3"}], ")"}]}]}]}], ";", 
  RowBox[{"t3", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"p0", "*", "p3"}], "]"}], "-", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"q0", "*", "q3"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"p0", "-", "p1", "-", "p2", "+", "p3"}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.713723734594679*^9, 3.713723755932788*^9}, 
   3.713724775282617*^9, {3.713730279191214*^9, 3.713730281742951*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"u1", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"p2", "*", "p3"}], "]"}], "-", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"q2", "*", "q3"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"p0", "+", "p1", "-", "p2", "-", "p3"}], ")"}]}]}]}], ";", 
  RowBox[{"u2", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"p1", "*", "p3"}], "]"}], "-", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"q1", "*", "q3"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"p0", "-", "p1", "+", "p2", "-", "p3"}], ")"}]}]}]}], ";", 
  RowBox[{"u3", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"p1", "*", "p2"}], "]"}], "-", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"q1", "*", "q2"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"p0", "-", "p1", "-", "p2", "+", "p3"}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.713724869859236*^9, 3.713724917858815*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Check", " ", "that", " ", "the", " ", "choice", " ", "of", " ", "a"}], 
   "=", 
   RowBox[{
   "4", " ", "in", " ", "s", " ", "indeed", " ", "forces", " ", "all", " ", 
    "coefficients", " ", "to", " ", "be", " ", "O", 
    RowBox[{"(", 
     RowBox[{"p", "^", "2"}], ")"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.714839869433239*^9, 3.7148399288588743`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"t1", ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.713733435346353*^9, 3.71373344067205*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "p", "]"}], 
   RowBox[{"5", "/", "2"}]],
  SeriesData[$CellContext`p, 0, {}, 5, 5, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.713733441201207*^9, 3.714836085519278*^9, 
  3.714839343833549*^9, 3.714839932105844*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"t2", ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.713733442692113*^9, 3.713733449072509*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "p", "]"}], "3"],
  SeriesData[$CellContext`p, 0, {}, 3, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.71373344950517*^9, 3.714836086553865*^9, 
  3.714839343979795*^9, 3.714839932707672*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"t3", ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.713733451062132*^9, 3.7137334569124317`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "p", "]"}], 
   RowBox[{"5", "/", "2"}]],
  SeriesData[$CellContext`p, 0, {}, 5, 5, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.71373345798573*^9, 3.714836087495873*^9, 
  3.7148393440113363`*^9, 3.7148399332670593`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"u1", ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.713733459347766*^9, 3.713733464144599*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "p", "]"}], 
   RowBox[{"5", "/", "2"}]],
  SeriesData[$CellContext`p, 0, {}, 5, 5, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.7137334644977818`*^9, 3.7148360883876123`*^9, 
  3.7148393440385447`*^9, 3.714839933747286*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"u2", ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.713733465173481*^9, 3.713733472416625*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "p", "]"}], "3"],
  SeriesData[$CellContext`p, 0, {}, 3, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.713733472930368*^9, 3.714836089319759*^9, 
  3.7148393440722523`*^9, 3.714839934224818*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"u3", ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.713733473590723*^9, 3.7137334832966337`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "p", "]"}], 
   RowBox[{"5", "/", "2"}]],
  SeriesData[$CellContext`p, 0, {}, 5, 5, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.713733483650861*^9, 3.7148360903755836`*^9, 
  3.714839344104311*^9, 3.714839934780449*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Define", " ", "the", " ", "Choi", " ", "matrix", " ", "of", " ", "the", 
    " ", "map", " ", "Phi"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"C", "^", "c_p"}], " ", "-", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"C", "^", "c_s"}], " ", "\\", "circ"}], " ", "C_p", " ", 
     "given", " ", "in", " ", 
     RowBox[{"eq", ".", 
      RowBox[{"(", "20", ")"}]}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7148399385941763`*^9, 3.7148399821547537`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", "M_", "]"}], ":=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p0", "-", "q0"}], ")"}], "*", 
        RowBox[{"Tr", "[", "M", "]"}]}], 
       RowBox[{"t1", "*", 
        RowBox[{"Tr", "[", 
         RowBox[{"X", ".", "M"}], "]"}]}], 
       RowBox[{"t2", "*", 
        RowBox[{"Tr", "[", 
         RowBox[{"Y", ".", "M"}], "]"}]}], 
       RowBox[{"t3", "*", 
        RowBox[{"Tr", "[", 
         RowBox[{"Z", ".", "M"}], "]"}]}]},
      {
       RowBox[{"t1", "*", 
        RowBox[{"Tr", "[", 
         RowBox[{"X", ".", "M"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p1", "-", "q1"}], ")"}], "*", 
        RowBox[{"Tr", "[", "M", "]"}]}], 
       RowBox[{
        RowBox[{"-", "I"}], "*", "u3", "*", 
        RowBox[{"Tr", "[", 
         RowBox[{"Z", ".", "M"}], "]"}]}], 
       RowBox[{"I", "*", "u2", "*", 
        RowBox[{"Tr", "[", 
         RowBox[{"Y", ".", "M"}], "]"}]}]},
      {
       RowBox[{"t2", "*", 
        RowBox[{"Tr", "[", 
         RowBox[{"Y", ".", "M"}], "]"}]}], 
       RowBox[{"I", "*", "u3", "*", 
        RowBox[{"Tr", "[", 
         RowBox[{"Z", ".", "M"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p2", "-", "q2"}], ")"}], "*", 
        RowBox[{"Tr", "[", "M", "]"}]}], 
       RowBox[{
        RowBox[{"-", "I"}], "*", "u1", "*", 
        RowBox[{"Tr", "[", 
         RowBox[{"X", ".", "M"}], "]"}]}]},
      {
       RowBox[{"t3", "*", 
        RowBox[{"Tr", "[", 
         RowBox[{"Z", ".", "M"}], "]"}]}], 
       RowBox[{
        RowBox[{"-", "I"}], "*", "u2", "*", 
        RowBox[{"Tr", "[", 
         RowBox[{"Y", ".", "M"}], "]"}]}], 
       RowBox[{"I", "*", "u1", "*", 
        RowBox[{"Tr", "[", 
         RowBox[{"X", ".", "M"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p3", "-", "q3"}], ")"}], "*", 
        RowBox[{"Tr", "[", "M", "]"}]}]}
     }], "\[NoBreak]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.713724930894947*^9, 3.713725011347789*^9}, {
   3.713725046388266*^9, 3.713725050275909*^9}, 3.713725153956478*^9, {
   3.714836123175975*^9, 3.7148363421986933`*^9}, 3.7148370489772673`*^9, 
   3.714837160497612*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Compute", " ", "the", " ", "singular", " ", "values", " ", "of", " ", 
   "the", " ", "blocks", " ", "of", " ", "the", " ", 
   RowBox[{"(", "normalized", ")"}], " ", "Choi", " ", "state", " ", 
   RowBox[{"(", 
    RowBox[{"e01", " ", "is", " ", "not", " ", "needed"}], ")"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.714839987575776*^9, 3.714840018288826*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sv00", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"SingularValueList", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "*", 
       RowBox[{"J", "[", "e00", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", "\[LessEqual]", "p", "\[LessEqual]", "0.1"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.714837062522419*^9, 3.714837095423448*^9}, 
   3.714837205074933*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sv11", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"SingularValueList", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "*", 
       RowBox[{"J", "[", "e11", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", "\[LessEqual]", "p", "\[LessEqual]", "0.1"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.713725220447761*^9, 3.713725237252934*^9}, {
  3.714837225821797*^9, 3.7148372298083487`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sv01", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"SingularValueList", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "*", 
       RowBox[{"J", "[", "e01", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", "\[LessEqual]", "p", "\[LessEqual]", "0.1"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7137253386595163`*^9, 3.713725356469359*^9}, {
  3.714837246044685*^9, 3.714837250864333*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Upper", " ", "bound", " ", "on"}], " ", "||", "Phi", "||", 
   RowBox[{
    RowBox[{
     RowBox[{"_", "\\", "diamond"}], " ", "given", " ", "on", " ", "the", " ",
      "right"}], "-", 
    RowBox[{"hand", " ", "side", " ", "of", " ", 
     RowBox[{"eq", ".", 
      RowBox[{"(", "24", ")"}]}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.714840049531057*^9, 3.714840108696411*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Total", "[", "sv00", "]"}], "+", 
    RowBox[{"Total", "[", "sv11", "]"}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"Total", "[", "sv01", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.71372542277738*^9, 3.713725447077959*^9}, 
   3.714837346577415*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{"p", "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["p", "4"]}], "-", 
        RowBox[{"298", " ", 
         SuperscriptBox["p", "6"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["p", "7"]}], "+", 
        RowBox[{"704", " ", 
         SuperscriptBox["p", "8"]}], "-", 
        RowBox[{"512", " ", 
         SuperscriptBox["p", "10"]}], "-", 
        RowBox[{"p", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "p"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "p"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["p", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "p"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "p"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["p", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]]}]}], ")"}]}], 
        "-", 
        RowBox[{"2", " ", 
         SqrtBox["2"], " ", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["p", "5"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", "p"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["p", "2"]}], "-", 
              RowBox[{"55", " ", 
               SuperscriptBox["p", "3"]}], "+", 
              RowBox[{"298", " ", 
               SuperscriptBox["p", "5"]}], "-", 
              RowBox[{"64", " ", 
               SuperscriptBox["p", "6"]}], "-", 
              RowBox[{"704", " ", 
               SuperscriptBox["p", "7"]}], "+", 
              RowBox[{"512", " ", 
               SuperscriptBox["p", "9"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", "p"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "p"}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]], "-", 
              RowBox[{"2", " ", "p", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "p"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "p"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]]}]}], ")"}]}],
            ")"}]}]}]}], ")"}]}]}], "+", 
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{"p", "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["p", "4"]}], "-", 
        RowBox[{"298", " ", 
         SuperscriptBox["p", "6"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["p", "7"]}], "+", 
        RowBox[{"704", " ", 
         SuperscriptBox["p", "8"]}], "-", 
        RowBox[{"512", " ", 
         SuperscriptBox["p", "10"]}], "-", 
        RowBox[{"p", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "p"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "p"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["p", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "p"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "p"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["p", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]]}]}], ")"}]}], 
        "+", 
        RowBox[{"2", " ", 
         SqrtBox["2"], " ", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["p", "5"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", "p"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["p", "2"]}], "-", 
              RowBox[{"55", " ", 
               SuperscriptBox["p", "3"]}], "+", 
              RowBox[{"298", " ", 
               SuperscriptBox["p", "5"]}], "-", 
              RowBox[{"64", " ", 
               SuperscriptBox["p", "6"]}], "-", 
              RowBox[{"704", " ", 
               SuperscriptBox["p", "7"]}], "+", 
              RowBox[{"512", " ", 
               SuperscriptBox["p", "9"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", "p"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "p"}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]], "-", 
              RowBox[{"2", " ", "p", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "p"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "p"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]]}]}], ")"}]}],
            ")"}]}]}]}], ")"}]}]}], "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "3"], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["p", "4"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["p", "5"]}], "-", 
        RowBox[{"58", " ", 
         SuperscriptBox["p", "6"]}], "+", 
        RowBox[{"128", " ", 
         SuperscriptBox["p", "7"]}], "+", 
        RowBox[{"448", " ", 
         SuperscriptBox["p", "8"]}], "-", 
        RowBox[{"512", " ", 
         SuperscriptBox["p", "10"]}], "-", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
          SuperscriptBox["p", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "p", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["p", "2"]}]}], ")"}]}]], "+", 
        RowBox[{"2", " ", "p", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "p", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["p", "2"]}]}], ")"}]}]]}], "-", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["p", "3"], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["p", "4"]}], "-", 
              RowBox[{"20", " ", 
               SuperscriptBox["p", "5"]}], "-", 
              RowBox[{"58", " ", 
               SuperscriptBox["p", "6"]}], "+", 
              RowBox[{"128", " ", 
               SuperscriptBox["p", "7"]}], "+", 
              RowBox[{"448", " ", 
               SuperscriptBox["p", "8"]}], "-", 
              RowBox[{"512", " ", 
               SuperscriptBox["p", "10"]}], "-", 
              SqrtBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
                SuperscriptBox["p", "6"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "p", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["p", "2"]}]}], ")"}]}]], "+", 
              RowBox[{"2", " ", "p", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
                 SuperscriptBox["p", "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "p", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}]}]]}]}], ")"}], "2"], 
           "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["p", "3"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["p", "4"]}], "-", 
              RowBox[{"20", " ", 
               SuperscriptBox["p", "5"]}], "-", 
              RowBox[{"58", " ", 
               SuperscriptBox["p", "6"]}], "+", 
              RowBox[{"128", " ", 
               SuperscriptBox["p", "7"]}], "+", 
              RowBox[{"448", " ", 
               SuperscriptBox["p", "8"]}], "-", 
              RowBox[{"512", " ", 
               SuperscriptBox["p", "10"]}], "-", 
              SqrtBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
                SuperscriptBox["p", "6"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "p", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["p", "2"]}]}], ")"}]}]], "+", 
              RowBox[{"2", " ", "p", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
                 SuperscriptBox["p", "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "p", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}]}]]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "32"}], " ", 
               SuperscriptBox["p", "5"]}], "+", 
              RowBox[{"256", " ", 
               SuperscriptBox["p", "7"]}], "+", 
              RowBox[{"256", " ", 
               SuperscriptBox["p", "8"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p"}], ")"}]}], " ", 
                   SuperscriptBox["p", "3"]}]], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "p"}]}], ")"}], " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["p", "3"]}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}]}]]}]}], ")"}], "2"]}],
              ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "3"], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["p", "4"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["p", "5"]}], "-", 
        RowBox[{"58", " ", 
         SuperscriptBox["p", "6"]}], "+", 
        RowBox[{"128", " ", 
         SuperscriptBox["p", "7"]}], "+", 
        RowBox[{"448", " ", 
         SuperscriptBox["p", "8"]}], "-", 
        RowBox[{"512", " ", 
         SuperscriptBox["p", "10"]}], "-", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
          SuperscriptBox["p", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "p", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["p", "2"]}]}], ")"}]}]], "+", 
        RowBox[{"2", " ", "p", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "p", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["p", "2"]}]}], ")"}]}]]}], "+", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["p", "3"], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["p", "4"]}], "-", 
              RowBox[{"20", " ", 
               SuperscriptBox["p", "5"]}], "-", 
              RowBox[{"58", " ", 
               SuperscriptBox["p", "6"]}], "+", 
              RowBox[{"128", " ", 
               SuperscriptBox["p", "7"]}], "+", 
              RowBox[{"448", " ", 
               SuperscriptBox["p", "8"]}], "-", 
              RowBox[{"512", " ", 
               SuperscriptBox["p", "10"]}], "-", 
              SqrtBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
                SuperscriptBox["p", "6"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "p", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["p", "2"]}]}], ")"}]}]], "+", 
              RowBox[{"2", " ", "p", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
                 SuperscriptBox["p", "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "p", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}]}]]}]}], ")"}], "2"], 
           "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["p", "3"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["p", "4"]}], "-", 
              RowBox[{"20", " ", 
               SuperscriptBox["p", "5"]}], "-", 
              RowBox[{"58", " ", 
               SuperscriptBox["p", "6"]}], "+", 
              RowBox[{"128", " ", 
               SuperscriptBox["p", "7"]}], "+", 
              RowBox[{"448", " ", 
               SuperscriptBox["p", "8"]}], "-", 
              RowBox[{"512", " ", 
               SuperscriptBox["p", "10"]}], "-", 
              SqrtBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
                SuperscriptBox["p", "6"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "p", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["p", "2"]}]}], ")"}]}]], "+", 
              RowBox[{"2", " ", "p", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
                 SuperscriptBox["p", "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "p", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}]}]]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "32"}], " ", 
               SuperscriptBox["p", "5"]}], "+", 
              RowBox[{"256", " ", 
               SuperscriptBox["p", "7"]}], "+", 
              RowBox[{"256", " ", 
               SuperscriptBox["p", "8"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p"}], ")"}]}], " ", 
                   SuperscriptBox["p", "3"]}]], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "p"}]}], ")"}], " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["p", "3"]}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}]}]]}]}], ")"}], "2"]}],
              ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{"p", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["p", "4"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["p", "5"]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["p", "6"]}], "-", 
        RowBox[{"960", " ", 
         SuperscriptBox["p", "7"]}], "+", 
        RowBox[{"656", " ", 
         SuperscriptBox["p", "8"]}], "+", 
        RowBox[{"3840", " ", 
         SuperscriptBox["p", "9"]}], "-", 
        RowBox[{"3584", " ", 
         SuperscriptBox["p", "10"]}], "-", 
        RowBox[{"4096", " ", 
         SuperscriptBox["p", "11"]}], "+", 
        RowBox[{"4096", " ", 
         SuperscriptBox["p", "12"]}], "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["p", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "p"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["p", "3"]}]}], ")"}]}]], "+", 
        RowBox[{"2", " ", "p", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "p"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["p", "3"]}]}], ")"}]}]]}], "-", 
        RowBox[{"p", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "p"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "p"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["p", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "p"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "p"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["p", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]]}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["p", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "p"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "p"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]], "-", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"64", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"p", "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["p", "2"]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["p", "3"]}], "+", 
                RowBox[{"40", " ", 
                 SuperscriptBox["p", "4"]}], "+", 
                RowBox[{"44", " ", 
                 SuperscriptBox["p", "5"]}], "-", 
                RowBox[{"36", " ", 
                 SuperscriptBox["p", "6"]}], "-", 
                RowBox[{"960", " ", 
                 SuperscriptBox["p", "7"]}], "+", 
                RowBox[{"656", " ", 
                 SuperscriptBox["p", "8"]}], "+", 
                RowBox[{"3840", " ", 
                 SuperscriptBox["p", "9"]}], "-", 
                RowBox[{"3584", " ", 
                 SuperscriptBox["p", "10"]}], "-", 
                RowBox[{"4096", " ", 
                 SuperscriptBox["p", "11"]}], "+", 
                RowBox[{"4096", " ", 
                 SuperscriptBox["p", "12"]}], "-", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
                  SuperscriptBox["p", "6"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "p", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}]}]], "+", 
                RowBox[{"2", " ", "p", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
                   SuperscriptBox["p", "6"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}]}]]}], "+", 
                RowBox[{
                 SuperscriptBox["p", "2"], " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p"}], ")"}], "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}], "3"]}]]}], "-", 
                RowBox[{"p", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "p"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["p", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "p"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]]}], ")"}], 
              "2"]}], "-", 
            RowBox[{"64", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "p"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["p", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["p", "3"]}], "+", 
               RowBox[{"18", " ", 
                SuperscriptBox["p", "4"]}], "+", 
               RowBox[{"64", " ", 
                SuperscriptBox["p", "5"]}], "+", 
               RowBox[{"124", " ", 
                SuperscriptBox["p", "6"]}], "-", 
               RowBox[{"712", " ", 
                SuperscriptBox["p", "7"]}], "-", 
               RowBox[{"768", " ", 
                SuperscriptBox["p", "8"]}], "+", 
               RowBox[{"2304", " ", 
                SuperscriptBox["p", "9"]}], "+", 
               RowBox[{"1024", " ", 
                SuperscriptBox["p", "10"]}], "-", 
               RowBox[{"2048", " ", 
                SuperscriptBox["p", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["p", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"3", " ", "p"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "p", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["p", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"3", " ", "p"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "p", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}], "3"]}]]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "16"}], " ", 
                SuperscriptBox["p", "6"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{"7", " ", "p"}], "-", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["p", "3"]}]}], ")"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p"}], ")"}]}], " ", 
                    SuperscriptBox["p", "3"]}]], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "p"}]}], ")"}], " ", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["p", "3"]}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}]}]]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p"}], ")"}], "3"]}], " ", 
                    "p"}]], "-", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"-", "p"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}], "3"]}]], "+", 
                  RowBox[{"2", " ", "p", " ", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{"-", "p"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}], "3"]}]]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ")"}]}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{"p", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["p", "4"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["p", "5"]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["p", "6"]}], "-", 
        RowBox[{"960", " ", 
         SuperscriptBox["p", "7"]}], "+", 
        RowBox[{"656", " ", 
         SuperscriptBox["p", "8"]}], "+", 
        RowBox[{"3840", " ", 
         SuperscriptBox["p", "9"]}], "-", 
        RowBox[{"3584", " ", 
         SuperscriptBox["p", "10"]}], "-", 
        RowBox[{"4096", " ", 
         SuperscriptBox["p", "11"]}], "+", 
        RowBox[{"4096", " ", 
         SuperscriptBox["p", "12"]}], "-", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
          SuperscriptBox["p", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "p", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["p", "2"]}]}], ")"}]}]], "+", 
        RowBox[{"2", " ", "p", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "p", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["p", "2"]}]}], ")"}]}]]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "p"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "p"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "p", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}], "3"]}]]}], "-", 
        RowBox[{"p", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "p"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "p"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["p", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]]}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["p", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "p"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "p"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]], "+", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"64", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"p", "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["p", "2"]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["p", "3"]}], "+", 
                RowBox[{"40", " ", 
                 SuperscriptBox["p", "4"]}], "+", 
                RowBox[{"44", " ", 
                 SuperscriptBox["p", "5"]}], "-", 
                RowBox[{"36", " ", 
                 SuperscriptBox["p", "6"]}], "-", 
                RowBox[{"960", " ", 
                 SuperscriptBox["p", "7"]}], "+", 
                RowBox[{"656", " ", 
                 SuperscriptBox["p", "8"]}], "+", 
                RowBox[{"3840", " ", 
                 SuperscriptBox["p", "9"]}], "-", 
                RowBox[{"3584", " ", 
                 SuperscriptBox["p", "10"]}], "-", 
                RowBox[{"4096", " ", 
                 SuperscriptBox["p", "11"]}], "+", 
                RowBox[{"4096", " ", 
                 SuperscriptBox["p", "12"]}], "-", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
                  SuperscriptBox["p", "6"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "p", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}]}]], "+", 
                RowBox[{"2", " ", "p", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
                   SuperscriptBox["p", "6"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}]}]]}], "+", 
                RowBox[{
                 SuperscriptBox["p", "2"], " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p"}], ")"}], "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}], "3"]}]]}], "-", 
                RowBox[{"p", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "p"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["p", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "p"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]]}], ")"}], 
              "2"]}], "-", 
            RowBox[{"64", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "p"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["p", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["p", "3"]}], "+", 
               RowBox[{"18", " ", 
                SuperscriptBox["p", "4"]}], "+", 
               RowBox[{"64", " ", 
                SuperscriptBox["p", "5"]}], "+", 
               RowBox[{"124", " ", 
                SuperscriptBox["p", "6"]}], "-", 
               RowBox[{"712", " ", 
                SuperscriptBox["p", "7"]}], "-", 
               RowBox[{"768", " ", 
                SuperscriptBox["p", "8"]}], "+", 
               RowBox[{"2304", " ", 
                SuperscriptBox["p", "9"]}], "+", 
               RowBox[{"1024", " ", 
                SuperscriptBox["p", "10"]}], "-", 
               RowBox[{"2048", " ", 
                SuperscriptBox["p", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["p", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"3", " ", "p"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "p", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["p", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"3", " ", "p"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "p", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}], "3"]}]]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "16"}], " ", 
                SuperscriptBox["p", "6"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{"7", " ", "p"}], "-", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["p", "3"]}]}], ")"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p"}], ")"}]}], " ", 
                    SuperscriptBox["p", "3"]}]], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "p"}]}], ")"}], " ", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["p", "3"]}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}]}]]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p"}], ")"}], "3"]}], " ", 
                    "p"}]], "-", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"-", "p"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}], "3"]}]], "+", 
                  RowBox[{"2", " ", "p", " ", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{"-", "p"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}], "3"]}]]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ")"}]}]}], "+", 
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{"p", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["p", "4"]}], "-", 
        RowBox[{"298", " ", 
         SuperscriptBox["p", "6"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["p", "7"]}], "+", 
        RowBox[{"704", " ", 
         SuperscriptBox["p", "8"]}], "-", 
        RowBox[{"512", " ", 
         SuperscriptBox["p", "10"]}], "-", 
        RowBox[{"p", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "p"}]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "p"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["p", "3"]}]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["p", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "p"}]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "p"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["p", "3"]}]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}], "-", 
        RowBox[{
         FractionBox["1", 
          SqrtBox["2"]], 
         RowBox[{"(", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{"p", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "p", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", "p"}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["p", "2"]}], "-", 
                   RowBox[{"57", " ", 
                    SuperscriptBox["p", "3"]}], "+", 
                   RowBox[{"298", " ", 
                    SuperscriptBox["p", "5"]}], "-", 
                   RowBox[{"64", " ", 
                    SuperscriptBox["p", "6"]}], "-", 
                   RowBox[{"704", " ", 
                    SuperscriptBox["p", "7"]}], "+", 
                   RowBox[{"512", " ", 
                    SuperscriptBox["p", "9"]}], "+", 
                   RowBox[{
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "p"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "3"]}]}], ")"}], 
                    RowBox[{"3", "/", "2"}]]}], "-", 
                   RowBox[{"2", " ", "p", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "p"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "3"]}]}], ")"}], 
                    RowBox[{"3", "/", "2"}]]}]}], ")"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "p"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["p", "2"]}], "-", 
                  RowBox[{"53", " ", 
                   SuperscriptBox["p", "3"]}], "+", 
                  RowBox[{"298", " ", 
                   SuperscriptBox["p", "5"]}], "-", 
                  RowBox[{"64", " ", 
                   SuperscriptBox["p", "6"]}], "-", 
                  RowBox[{"704", " ", 
                   SuperscriptBox["p", "7"]}], "+", 
                  RowBox[{"512", " ", 
                   SuperscriptBox["p", "9"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}]], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "p"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "3"]}]}], ")"}], 
                    RowBox[{"3", "/", "2"}]]}], "-", 
                  RowBox[{"2", " ", "p", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}]], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "p"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "3"]}]}], ")"}], 
                    RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"32", " ", 
                   SuperscriptBox["p", "4"]}], "-", 
                  RowBox[{"96", " ", 
                   SuperscriptBox["p", "5"]}], "-", 
                  RowBox[{"128", " ", 
                   SuperscriptBox["p", "6"]}], "+", 
                  RowBox[{"256", " ", 
                   SuperscriptBox["p", "7"]}], "+", 
                  RowBox[{"256", " ", 
                   SuperscriptBox["p", "8"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p"}], ")"}], "3"]}], " ", 
                    "p"}]], "-", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "p"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}], "3"]}]], "+", 
                    RowBox[{"2", " ", "p", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "p"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}], "3"]}]]}]}], ")"}], 
                   "2"]}], ")"}]}]}], ")"}]}], ")"}]}], ")"}]}]}], ")"}]}]}], 
    "+", 
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{"p", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["p", "4"]}], "-", 
        RowBox[{"298", " ", 
         SuperscriptBox["p", "6"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["p", "7"]}], "+", 
        RowBox[{"704", " ", 
         SuperscriptBox["p", "8"]}], "-", 
        RowBox[{"512", " ", 
         SuperscriptBox["p", "10"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "p"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "p"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "p", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}], "3"]}]]}], "-", 
        RowBox[{"p", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "p"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "p"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["p", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]]}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["p", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "p"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "p"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]], "+", 
        RowBox[{
         FractionBox["1", 
          SqrtBox["2"]], 
         RowBox[{"(", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"p", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"32", " ", 
                 SuperscriptBox["p", "4"]}], "-", 
                RowBox[{"96", " ", 
                 SuperscriptBox["p", "5"]}], "-", 
                RowBox[{"128", " ", 
                 SuperscriptBox["p", "6"]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["p", "7"]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["p", "8"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p"}], ")"}], "3"]}], " ", 
                    "p"}]], "-", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{"-", "p"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}], "3"]}]], "+", 
                   RowBox[{"2", " ", "p", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "p"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}], "3"]}]]}]}], ")"}], 
                 "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["p", "2"]}], "-", 
                RowBox[{"53", " ", 
                 SuperscriptBox["p", "3"]}], "+", 
                RowBox[{"298", " ", 
                 SuperscriptBox["p", "5"]}], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["p", "6"]}], "-", 
                RowBox[{"704", " ", 
                 SuperscriptBox["p", "7"]}], "+", 
                RowBox[{"512", " ", 
                 SuperscriptBox["p", "9"]}], "+", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "p"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]], "+", 
                RowBox[{"p", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "p"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"p", "-", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["p", "3"]}], "+", 
                 RowBox[{"57", " ", 
                  SuperscriptBox["p", "4"]}], "-", 
                 RowBox[{"298", " ", 
                  SuperscriptBox["p", "6"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["p", "7"]}], "+", 
                 RowBox[{"704", " ", 
                  SuperscriptBox["p", "8"]}], "-", 
                 RowBox[{"512", " ", 
                  SuperscriptBox["p", "10"]}], "-", 
                 RowBox[{"p", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "p"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]]}], "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["p", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "p"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]], "+", 
                 RowBox[{
                  SuperscriptBox["p", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "p"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "3"]}]}], ")"}], "3"]}]]}], ")"}]}]}],
                 ")"}], "2"]}]}], ")"}]}], ")"}]}]}], ")"}]}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.713725461638093*^9, 3.71373026399294*^9, 
  3.713730518661632*^9, 3.7148373641903973`*^9, 3.714839655491674*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Expand", " ", "G", " ", "in", " ", "a", " ", "Taylor", " ", "series"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.714840125579599*^9, 3.714840135944355*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"G", ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.713725481745047*^9, 3.7137255206622066`*^9}, 
   3.713725955753606*^9, {3.714837376820943*^9, 3.71483737711474*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"16", " ", 
    SuperscriptBox["p", "2"]}], "+", 
   RowBox[{"32", " ", 
    SuperscriptBox["p", 
     RowBox[{"5", "/", "2"}]]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["p", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "p", "]"}], 
     RowBox[{"7", "/", "2"}]],
    SeriesData[$CellContext`p, 0, {}, 4, 7, 2],
    Editable->False]}],
  SeriesData[$CellContext`p, 0, {16, 32, 8}, 4, 7, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.7137254863510447`*^9, 3.713725521032482*^9}, 
   3.713725956219479*^9, 3.713730530419284*^9, 3.714837382377714*^9, 
   3.714839670126256*^9}]
}, Open  ]]
},
WindowSize->{944, 906},
WindowMargins->{{Automatic, 0}, {50, Automatic}},
Magnification->1.25,
FrontEndVersion->"10.2 for Linux x86 (64-bit) (July 29, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 333, 7, 38, "Input"],
Cell[894, 29, 168, 3, 38, "Input"],
Cell[1065, 34, 794, 29, 64, "Input"],
Cell[1862, 65, 163, 3, 38, "Input"],
Cell[2028, 70, 727, 25, 38, "Input"],
Cell[2758, 97, 321, 7, 38, "Input"],
Cell[3082, 106, 486, 15, 38, "Input"],
Cell[3571, 123, 316, 7, 38, "Input"],
Cell[3890, 132, 334, 8, 38, "Input"],
Cell[4227, 142, 196, 4, 38, "Input"],
Cell[4426, 148, 441, 13, 38, "Input"],
Cell[4870, 163, 315, 7, 38, "Input"],
Cell[5188, 172, 1012, 31, 89, "Input"],
Cell[6203, 205, 940, 30, 89, "Input"],
Cell[7146, 237, 429, 11, 64, "Input"],
Cell[CellGroupData[{
Cell[7600, 252, 207, 5, 38, "Input"],
Cell[7810, 259, 302, 8, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8149, 272, 208, 5, 38, "Input"],
Cell[8360, 279, 277, 7, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8674, 291, 210, 5, 38, "Input"],
Cell[8887, 298, 305, 8, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9229, 311, 208, 5, 38, "Input"],
Cell[9440, 318, 308, 8, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9785, 331, 208, 5, 38, "Input"],
Cell[9996, 338, 280, 7, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10313, 350, 210, 5, 38, "Input"],
Cell[10526, 357, 304, 8, 41, "Output"]
}, Open  ]],
Cell[10845, 368, 527, 14, 64, "Input"],
Cell[11375, 384, 2271, 68, 134, "Input"],
Cell[13649, 454, 420, 9, 64, "Input"],
Cell[14072, 465, 452, 13, 38, "Input"],
Cell[14527, 480, 477, 13, 38, "Input"],
Cell[15007, 495, 477, 13, 38, "Input"],
Cell[15487, 510, 448, 11, 64, "Input"],
Cell[CellGroupData[{
Cell[15960, 525, 346, 9, 38, "Input"],
Cell[16309, 536, 64734, 1693, 4710, "Output"]
}, Open  ]],
Cell[81058, 2232, 212, 5, 38, "Input"],
Cell[CellGroupData[{
Cell[81295, 2241, 280, 6, 38, "Input"],
Cell[81578, 2249, 683, 20, 41, "Output"]
}, Open  ]]
}
]
*)



==> anc/depol-deg-bound.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     21340,        668]
NotebookOptionsPosition[     20017,        624]
NotebookOutlinePosition[     20373,        640]
CellTagsIndexPosition[     20330,        637]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "All", " ", "equation", " ", "and", " ", "theorem", " ", "numbers", " ", 
   "refer", " ", "to", " ", 
   RowBox[{"arXiv", ":", "1705.04335"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.714835174173626*^9, 3.7148352169198914`*^9}, {
  3.714835287647278*^9, 3.714835295699032*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Auxiliary", " ", "function"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.714835098747736*^9, 3.714835105711701*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cx", "[", "x_", "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}], "*", 
     RowBox[{"x", "/", "3"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Pauli", " ", "matrices"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.714835109366363*^9, 3.7148351144681664`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";", " ", 
  RowBox[{"Y", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "I"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"I", ",", "0"}], "}"}]}], "}"}]}], ";", 
  RowBox[{"Z", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.714832917516123*^9, 3.7148329545155277`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Elementary", " ", "matrices"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.714835118569003*^9, 3.7148351234841337`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"e00", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";", 
  RowBox[{"e11", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";", 
  RowBox[{"e01", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";", 
  RowBox[{"e10", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Depolarizing", " ", "channel"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.714835127336741*^9, 3.714835132842229*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Depol", "[", 
   RowBox[{"M_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "p"}], ")"}], "*", "M"}], "+", 
   RowBox[{
    RowBox[{"p", "/", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"X", ".", "M", ".", "X"}], "+", 
      RowBox[{"Y", ".", "M", ".", "Y"}], "+", 
      RowBox[{"Z", ".", "M", ".", "Z"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{3.714835002798559*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Epolarizing", " ", "channel", " ", "as", " ", "given", " ", "in", " ", 
   RowBox[{"eq", ".", 
    RowBox[{"(", "16", ")"}]}], " ", "as", " ", "a", " ", "function", " ", 
   "of", " ", "a", " ", "2", "x2", " ", "matrix", " ", "M", " ", "and", " ", 
   "depolarizing", " ", "parameter", " ", "p"}], "*)"}]], "Input",
 CellChangeTimes->{{3.714835140055381*^9, 3.714835171297984*^9}, {
  3.714835226022346*^9, 3.714835239515218*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Dc", "[", 
   RowBox[{"M_", ",", "p_"}], "]"}], ":=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "p"}], ")"}], "*", 
       RowBox[{"Tr", "[", "M", "]"}]}], 
      RowBox[{
       RowBox[{"cx", "[", "p", "]"}], "*", 
       RowBox[{"Tr", "[", 
        RowBox[{"X", ".", "M"}], "]"}]}], 
      RowBox[{
       RowBox[{"cx", "[", "p", "]"}], "*", 
       RowBox[{"Tr", "[", 
        RowBox[{"Y", ".", "M"}], "]"}]}], 
      RowBox[{
       RowBox[{"cx", "[", "p", "]"}], "*", 
       RowBox[{"Tr", "[", 
        RowBox[{"Z", ".", "M"}], "]"}]}]},
     {
      RowBox[{
       RowBox[{"cx", "[", "p", "]"}], "*", 
       RowBox[{"Tr", "[", 
        RowBox[{"X", ".", "M"}], "]"}]}], 
      RowBox[{
       RowBox[{"p", "/", "3"}], "*", 
       RowBox[{"Tr", "[", "M", "]"}]}], 
      RowBox[{
       RowBox[{"-", "I"}], "*", 
       RowBox[{"p", "/", "3"}], "*", 
       RowBox[{"Tr", "[", 
        RowBox[{"Z", ".", "M"}], "]"}]}], 
      RowBox[{"I", "*", 
       RowBox[{"p", "/", "3"}], "*", 
       RowBox[{"Tr", "[", 
        RowBox[{"Y", ".", "M"}], "]"}]}]},
     {
      RowBox[{
       RowBox[{"cx", "[", "p", "]"}], "*", 
       RowBox[{"Tr", "[", 
        RowBox[{"Y", ".", "M"}], "]"}]}], 
      RowBox[{"I", "*", 
       RowBox[{"p", "/", "3"}], "*", 
       RowBox[{"Tr", "[", 
        RowBox[{"Z", ".", "M"}], "]"}]}], 
      RowBox[{
       RowBox[{"p", "/", "3"}], "*", 
       RowBox[{"Tr", "[", "M", "]"}]}], 
      RowBox[{
       RowBox[{"-", "I"}], "*", 
       RowBox[{"p", "/", "3"}], "*", 
       RowBox[{"Tr", "[", 
        RowBox[{"X", ".", "M"}], "]"}]}]},
     {
      RowBox[{
       RowBox[{"cx", "[", "p", "]"}], "*", 
       RowBox[{"Tr", "[", 
        RowBox[{"Z", ".", "M"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "I"}], "*", 
       RowBox[{"p", "/", "3"}], "*", 
       RowBox[{"Tr", "[", 
        RowBox[{"Y", ".", "M"}], "]"}]}], 
      RowBox[{"I", "*", 
       RowBox[{"p", "/", "3"}], "*", 
       RowBox[{"Tr", "[", 
        RowBox[{"X", ".", "M"}], "]"}]}], 
      RowBox[{
       RowBox[{"p", "/", "3"}], "*", 
       RowBox[{"Tr", "[", "M", "]"}]}]}
    }], "\[NoBreak]", ")"}]}]], "Input",
 CellChangeTimes->{{3.714832992520487*^9, 3.714833219801291*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Choice", " ", "for", " ", "s", " ", "according", " ", "to", " ", "the", 
   " ", "proof", " ", "of", " ", "Thm", ".13"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.714835251267523*^9, 3.714835283327447*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{"p", "+", 
    RowBox[{
     RowBox[{"8", "/", "3"}], "*", 
     RowBox[{"p", "^", "2"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7148347751903276`*^9, 3.7148347832444897`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Create", " ", "the", " ", "blocks", " ", "of", " ", "the", " ", 
    RowBox[{"(", "normalized", ")"}], " ", "Choi", " ", "state", " ", "of", 
    " ", "Phi"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"D", "^", "c_p"}], " ", "-", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "^", "c_s"}], " ", "\\", "circ"}], " ", "D_p", " ", 
     RowBox[{"(", 
      RowBox[{"J10", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"J01", "^"}], "\\", "dagger"}], " ", "and", " ", "therefore",
         " ", "not", " ", "needed"}]}], ")"}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.714835302721909*^9, 3.714835374581204*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"J00", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Dc", "[", 
        RowBox[{"e00", ",", "p"}], "]"}], "-", 
       RowBox[{"Dc", "[", 
        RowBox[{
         RowBox[{"Depol", "[", 
          RowBox[{"e00", ",", "p"}], "]"}], ",", "s"}], "]"}]}], ")"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.714834229986135*^9, 3.714834290126116*^9}, {
  3.714834355771861*^9, 3.714834357061171*^9}, {3.714834393761746*^9, 
  3.714834394657247*^9}, {3.714834689814912*^9, 3.714834691324819*^9}, {
  3.714835009416897*^9, 3.714835009927651*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"J11", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Dc", "[", 
        RowBox[{"e11", ",", "p"}], "]"}], "-", 
       RowBox[{"Dc", "[", 
        RowBox[{
         RowBox[{"Depol", "[", 
          RowBox[{"e11", ",", "p"}], "]"}], ",", "s"}], "]"}]}], ")"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.714834404717691*^9, 3.714834413497724*^9}, 
   3.714834697367338*^9, 3.714835014208331*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"J01", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Dc", "[", 
        RowBox[{"e01", ",", "p"}], "]"}], "-", 
       RowBox[{"Dc", "[", 
        RowBox[{
         RowBox[{"Depol", "[", 
          RowBox[{"e01", ",", "p"}], "]"}], ",", "s"}], "]"}]}], ")"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7148344307488327`*^9, 3.714834451250392*^9}, 
   3.714834702411439*^9, 3.714835018366996*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Compute", " ", "their", " ", "singular", " ", "values"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.7148353832130136`*^9, 3.714835389462798*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sv00", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"SingularValueList", "[", "J00", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", "\[LessEqual]", "p", "\[LessEqual]", "0.1"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7090430997444887`*^9, 3.709043123873213*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sv11", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"SingularValueList", "[", "J11", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", "\[LessEqual]", "p", "\[LessEqual]", "0.1"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.70904312534599*^9, 3.7090431458092527`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sv01", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"SingularValueList", "[", "J01", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", "\[LessEqual]", "p", "\[LessEqual]", "0.1"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.709043148388062*^9, 3.709043157441345*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Upper", " ", "bound", " ", "F", 
    RowBox[{"(", "p", ")"}], " ", "on"}], " ", "||", "Phi", "||", 
   RowBox[{"_", "\\", "diamond"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7148353988960657`*^9, 3.714835493693342*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Total", "[", "sv00", "]"}], "+", 
    RowBox[{"Total", "[", "sv11", "]"}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"Total", "[", "sv01", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.709043174492096*^9, 3.709043204721484*^9}, 
   3.714835437034951*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "27"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"48", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"4", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "p"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"972", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"1296", " ", 
          SuperscriptBox["p", "3"]}], "-", 
         RowBox[{"768", " ", 
          SuperscriptBox["p", "4"]}], "+", 
         RowBox[{"1024", " ", 
          SuperscriptBox["p", "5"]}], "+", 
         RowBox[{"81", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox[
             RowBox[{"9", "+", 
              RowBox[{"6", " ", "p"}], "-", 
              RowBox[{"63", " ", 
               SuperscriptBox["p", "2"]}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["p", "3"]}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["p", "4"]}]}]]}], ")"}]}], "-", 
         RowBox[{"27", " ", "p", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{"9", "+", 
               RowBox[{"6", " ", "p"}], "-", 
               RowBox[{"63", " ", 
                SuperscriptBox["p", "2"]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["p", "3"]}], "+", 
               RowBox[{"64", " ", 
                SuperscriptBox["p", "4"]}]}]]}]}], ")"}]}]}], ")"}]}]]}], "+", 
    RowBox[{
     SqrtBox["6"], " ", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "324"}], " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"888", " ", 
         SuperscriptBox["p", "4"]}], "+", 
        RowBox[{"384", " ", 
         SuperscriptBox["p", "5"]}], "-", 
        RowBox[{"512", " ", 
         SuperscriptBox["p", "6"]}], "-", 
        RowBox[{"27", " ", "p", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox[
            RowBox[{"9", "+", 
             RowBox[{"6", " ", "p"}], "-", 
             RowBox[{"63", " ", 
              SuperscriptBox["p", "2"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["p", "3"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["p", "4"]}]}]]}], ")"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{"9", "+", 
              RowBox[{"6", " ", "p"}], "-", 
              RowBox[{"63", " ", 
               SuperscriptBox["p", "2"]}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["p", "3"]}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["p", "4"]}]}]]}]}], ")"}]}], "-", 
        RowBox[{"8", " ", 
         SqrtBox["6"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["p", "5"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "81"}], "+", 
             RowBox[{"81", " ", "p"}], "+", 
             RowBox[{"324", " ", 
              SuperscriptBox["p", "2"]}], "-", 
             RowBox[{"792", " ", 
              SuperscriptBox["p", "3"]}], "-", 
             RowBox[{"384", " ", 
              SuperscriptBox["p", "4"]}], "+", 
             RowBox[{"512", " ", 
              SuperscriptBox["p", "5"]}], "+", 
             RowBox[{"27", " ", 
              SqrtBox[
               RowBox[{"9", "+", 
                RowBox[{"6", " ", "p"}], "-", 
                RowBox[{"63", " ", 
                 SuperscriptBox["p", "2"]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["p", "3"]}], "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["p", "4"]}]}]]}], "-", 
             RowBox[{"36", " ", "p", " ", 
              SqrtBox[
               RowBox[{"9", "+", 
                RowBox[{"6", " ", "p"}], "-", 
                RowBox[{"63", " ", 
                 SuperscriptBox["p", "2"]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["p", "3"]}], "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["p", "4"]}]}]]}]}], ")"}]}]]}]}], ")"}]}]}], 
    "+", 
    RowBox[{
     SqrtBox["6"], " ", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "324"}], " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"888", " ", 
         SuperscriptBox["p", "4"]}], "+", 
        RowBox[{"384", " ", 
         SuperscriptBox["p", "5"]}], "-", 
        RowBox[{"512", " ", 
         SuperscriptBox["p", "6"]}], "-", 
        RowBox[{"27", " ", "p", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox[
            RowBox[{"9", "+", 
             RowBox[{"6", " ", "p"}], "-", 
             RowBox[{"63", " ", 
              SuperscriptBox["p", "2"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["p", "3"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["p", "4"]}]}]]}], ")"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{"9", "+", 
              RowBox[{"6", " ", "p"}], "-", 
              RowBox[{"63", " ", 
               SuperscriptBox["p", "2"]}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["p", "3"]}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["p", "4"]}]}]]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         SqrtBox["6"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["p", "5"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "81"}], "+", 
             RowBox[{"81", " ", "p"}], "+", 
             RowBox[{"324", " ", 
              SuperscriptBox["p", "2"]}], "-", 
             RowBox[{"792", " ", 
              SuperscriptBox["p", "3"]}], "-", 
             RowBox[{"384", " ", 
              SuperscriptBox["p", "4"]}], "+", 
             RowBox[{"512", " ", 
              SuperscriptBox["p", "5"]}], "+", 
             RowBox[{"27", " ", 
              SqrtBox[
               RowBox[{"9", "+", 
                RowBox[{"6", " ", "p"}], "-", 
                RowBox[{"63", " ", 
                 SuperscriptBox["p", "2"]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["p", "3"]}], "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["p", "4"]}]}]]}], "-", 
             RowBox[{"36", " ", "p", " ", 
              SqrtBox[
               RowBox[{"9", "+", 
                RowBox[{"6", " ", "p"}], "-", 
                RowBox[{"63", " ", 
                 SuperscriptBox["p", "2"]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["p", "3"]}], "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["p", "4"]}]}]]}]}], ")"}]}]]}]}], ")"}]}]}]}],
    ")"}]}]], "Output",
 CellChangeTimes->{3.714834765372851*^9, 3.714834799176386*^9, 
  3.714834951804472*^9, 3.714835495849154*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Expand", " ", "F", 
   RowBox[{"(", "p", ")"}], " ", "in", " ", "a", " ", "Taylor", " ", 
   "series"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.714835502551878*^9, 3.714835513978375*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"F", ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.714834802818049*^9, 3.7148348085208483`*^9}, 
   3.71483550063853*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["8", "9"], " ", 
    RowBox[{"(", 
     RowBox[{"6", "+", 
      SqrtBox["2"]}], ")"}], " ", 
    SuperscriptBox["p", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "p", "]"}], "3"],
    SeriesData[$CellContext`p, 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`p, 0, {Rational[8, 9] (6 + 2^Rational[1, 2])}, 2, 3,
    1],
  Editable->False]], "Output",
 CellChangeTimes->{3.714834809052784*^9, 3.714834955476664*^9, 
  3.714835516032914*^9}]
}, Open  ]]
},
WindowSize->{1508, 944},
WindowMargins->{{Automatic, 192}, {0, Automatic}},
Magnification->1.25,
FrontEndVersion->"10.2 for Linux x86 (64-bit) (July 29, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 333, 7, 38, "Input"],
Cell[894, 29, 165, 3, 38, "Input"],
Cell[1062, 34, 235, 8, 38, "Input"],
Cell[1300, 44, 163, 3, 38, "Input"],
Cell[1466, 49, 727, 25, 38, "Input"],
Cell[2196, 76, 168, 3, 38, "Input"],
Cell[2367, 81, 794, 29, 38, "Input"],
Cell[3164, 112, 167, 3, 38, "Input"],
Cell[3334, 117, 469, 15, 38, "Input"],
Cell[3806, 134, 479, 9, 64, "Input"],
Cell[4288, 145, 2308, 74, 101, "Input"],
Cell[6599, 221, 259, 5, 38, "Input"],
Cell[6861, 228, 238, 7, 38, "Input"],
Cell[7102, 237, 701, 17, 64, "Input"],
Cell[7806, 256, 673, 18, 38, "Input"],
Cell[8482, 276, 528, 16, 38, "Input"],
Cell[9013, 294, 530, 16, 38, "Input"],
Cell[9546, 312, 197, 4, 38, "Input"],
Cell[9746, 318, 340, 9, 38, "Input"],
Cell[10089, 329, 339, 9, 38, "Input"],
Cell[10431, 340, 338, 9, 38, "Input"],
Cell[10772, 351, 285, 6, 38, "Input"],
Cell[CellGroupData[{
Cell[11082, 361, 347, 9, 38, "Input"],
Cell[11432, 372, 7487, 211, 431, "Output"]
}, Open  ]],
Cell[18934, 586, 239, 5, 38, "Input"],
Cell[CellGroupData[{
Cell[19198, 595, 234, 6, 38, "Input"],
Cell[19435, 603, 566, 18, 96, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

